Translation-Invariant Shrinkage/Thresholding of Group Sparse Signals

This paper addresses signal denoising when large-amplitude coefficients form clusters (groups). The L1-norm and other separable sparsity models do not capture the tendency of coefficients to cluster (group sparsity). This work develops an algorithm, called 'overlapping group shrinkage' (OGS), based on the minimization of a convex cost function involving a group-sparsity promoting penalty function. The groups are fully overlapping so the denoising method is translation-invariant and blocking artifacts are avoided. Based on the principle of majorization-minimization (MM), we derive a simple iterative minimization algorithm that reduces the cost function monotonically. A procedure for setting the regularization parameter, based on attenuating the noise to a specified level, is also described. The proposed approach is illustrated on speech enhancement, wherein the OGS approach is applied in the short-time Fourier transform (STFT) domain. The denoised speech produced by OGS does not suffer from musical noise.

==> ogshrink.m <==
function [a, cost] = ogshrink(y, K, lam, Nit)
% [a, cost] = ogshrink(y, K, lam, Nit);
% Overlapping group shrinkage (OGS)
% Minimizes the cost function with respect to a
%
% cost = 0.5 * sum(abs(y - a).^2) + lam * sum(sqrt(conv(abs(a).^2, ones(1,K))));
%
% INPUT
%   y   : 1-D  noisy signal (vector)
%   K   : size of group
%   lam : regularization parameter
%   Nit : number of iterations
%
% OUTPUT
%   a    : output (denoised signal)
%   cost : cost function history

% Po-Yu Chen and Ivan Selesnick
% Polytechnic Institute of New York University
% New York, USA
% March 2012

a = y;                  % initialize
h = ones(1,K);          % for convolution 
cost = zeros(1,Nit);
i = (a ~= 0);
for it = 1:Nit
    r = sqrt(conv(abs(a).^2, h));
    cost(it) = 0.5*sum(abs(y - a).^2) + lam * sum(r);
    v = 1 + lam*conv(1./r, h);
    v = v(K:end+1-K);
    % In newer MATLAB, the above 2 lines can be replaced with 1 line:      
    % v = 1 + lam*conv(1./r, h, 'valid');
    a = y./v;    
end

==> ogshrink2.m <==
function [a, cost] = ogshrink2(y, K1, K2, lam, Nit)
% [a, cost] = ogshrink2(y, K1, K2, lam, Nit);
% 2D overlapping group shrinkage (OGS)
% Minimizes the cost function with respect to a
%
% cost = 0.5*sum(sum(abs(y - a).^2)) + lam * sum(sqrt(conv(abs(a).^2, ones(K1,K2))));
%
% INPUT
%   y      : 2-D  noisy signal (2D array)
%   K1, K2 : size of group
%   lam    : regularization parameter
%   Nit    : number of iterations
%
% OUTPUT
%   a    : output (denoised signal)
%   cost : cost function history

% Po-Yu Chen and Ivan Selesnick
% Polytechnic Institute of New York University
% New York, USA
% March 2012

a = y;                  % initialize
h1 = ones(K1,1);        % for convolution
h2 = ones(K2,1);        % for convolution
cost = zeros(1,Nit);
for it = 1:Nit
    r = sqrt(conv2(h1, h2, abs(a).^2));
    cost(it) = 0.5*sum(sum(abs(y - a).^2)) + lam * sum(r(:));
    v = 1 + lam*conv2(h1, h2, 1./r);
    v = v(K1:end+1-K1, K2:end+1-K2);
    % In newer MATLAB, the above 2 lines can be replaced with 1 line:      
    % v = 1 + lam*conv2(h1, h2, 1./r, 'valid');
    a = y./v;
end

